Radiation hydrodynamics modeling of kilonovae with SNEC

We develop a method to compute synthetic kilonova light curves that combines numerical relativity simulations of neutron star mergers and the $\texttt{SNEC}$ radiation-hydrodynamics code. We describe our implementation of initial and boundary conditions, r-process heating, and opacities for kilonova simulations. We validate our approach by carefully checking that energy conservation is satisfied and by comparing the $\texttt{SNEC}$ results with those of two semi-analytic light curve models. We apply our code to the calculation of color light curves for three binaries having different mass ratios (equal and unequal mass) and different merger outcome (short-lived and long-lived remnants). We study the sensitivity of our results to hydrodynamic effects, nuclear physics uncertainties in the heating rates, and duration of the merger simulations. We find that hydrodynamics effects are typically negligible and that homologous expansion is a good approximation in most cases. However, pressure forces can amplify the impact of uncertainties in the radioactive heating rates. We also study the impact of shocks possibly launched into the outflows by a relativistic jet. None of our models match AT2017gfo, the kilonova in GW170817. This points to possible deficiencies in our merger simulations and kilonova models which neglect non-LTE effects and possible additional energy injection from the merger remnant, and to the need to go beyond the assumption of spherical symmetry adopted in this work.

==> Radiation hydrodynamics modeling of kilonovae with SNEC/fillbib.py <==
#!/usr/bin/env python

'''
Query the ADS and INSPIRE databases to collect the citations used in a LaTeX file into a BibTeX file

Idea and main implementation is taken by Michele Vallisneri, see http://www.vallis.org/salon/summary-2.html
I changed the script to avoid the requests module, and added the INSPIRE database part.

Usage:
python fillbib.py <tex_file> <bib_file>. If <bib_file> is absent, it will try to guess it from the aux file"

'''
from __future__ import absolute_import, print_function
import argparse
import sys, os, re, html
import json

if sys.version_info.major>=3:
    import urllib.request as urllib
else:
    import urllib


def ads_citation(c): # download single ADS citation
    #f= urllib.urlopen("http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+c+"&data_type=BIBTEX&db_key=AST&nocookieset=1")
    #print("http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+c+"&data_type=BIBTEX&db_key=AST&nocookieset=1")
    f= urllib.urlopen("https://ui.adsabs.harvard.edu/abs/"+c+"/exportcitation")

    bib = f.read()
    f.close()
    if sys.version_info.major>=3:
        bib=bib.decode()
    bib = "@"+list(filter(lambda x:'adsnote' in x, bib.split("@")))[0].split("</textarea>")[0]
    bib=html.unescape(bib)

    if 'arXiv' in c: # Take care of preprint on ADS
        bib = bib.split("{")[0]+"{"+c+","+",".join(bib.split(",")[1:])
        return bib

    elif bib.split("{")[1].split(',')[0] == c: # Check you got what you where looking for
        return bib
    else:
        return None

def inspire_citation(key,
        generate=False,
        max_num_authors=None,
        num_authors_short=None,
        journal_arXiv_fallback=False):
    """
    Generate a custom BiBTeX entry

    * generate
        if True we generate the BibTeX rather than using the default from iNSPIRE
    * max_num_authors
        maximum number of authors to include (all of them if None)
    * num_authors_short
        number of authors to include if the number of authors is longer than max_num_authors
        if not specified, this defaults to max_num_authors
    * journal_arXiv_fallback
        use arXiv:eprint as the journal field if no journal is found
    """
    request = 'https://inspirehep.net/api/literature?q=' + key
    data = json.loads(urllib.urlopen(request).read())
    if data['hits']['total'] != 1:
        return None
    if not generate:
        bib = urllib.urlopen(data['hits']['hits'][0]['links']['bibtex']).read()
        inspire_key = data['hits']['hits'][0]['metadata']['texkeys'][0]
        if sys.version_info.major >= 3:
            return bib.decode().replace(inspire_key, key)
        else:
            return bib.replace(inspire_key, key)
    metadata = data['hits']['hits'][0]['metadata']

    doctype = "article" # metadata["document_type"][0]

    # BibTeX entry as a dictionary
    bibtex = {}

    # Find all authors
    if "authors" in metadata:
        num_authors = len(metadata["authors"])
        if max_num_authors is not None and num_authors > max_num_authors:
            short_author_list = True
            if num_authors_short is None:
                num_authors_short = max_num_authors
        else:
            short_author_list = False
        author_list = []
        for idx, author in enumerate(metadata['authors']):
            if short_author_list and idx >= num_authors_short:
                author_list.append("others")
                break
            author_list.append(author['full_name'])
        bibtex['author'] = " and ".join(author_list)

    # Find all collaborations
    if "collaborations" in metadata:
        collab_list = []
        for collab in metadata["collaborations"]:
            collab_list.append(collab["value"])
        bibtex["collaboration"] = ", ".join(collab_list)

    try:
        bibtex["title"] = "{" + metadata["titles"][0]["title"] + "}"
    except KeyError:
        pass

    try:
        bibtex["eprint"] = metadata["arxiv_eprints"][0]["value"]
        bibtex["archivePrefix"] = "arXiv"
        bibtex["primaryClass"] = metadata["arxiv_eprints"][0]["categories"][0]
    except KeyError:
        pass

    try:
        bibtex["doi"] = metadata["dois"][0]["value"]
    except KeyError:
        pass

    try:
        bibtex["journal"] = metadata["publication_info"][0]["journal_title"]
    except KeyError:
        if journal_arXiv_fallback:
            bibtex["journal"] = "arXiv:" + bibtex["eprint"]
        pass

    try:
        bibtex["volume"] = metadata["publication_info"][0]["journal_volume"]
    except KeyError:
        pass

    try:
        bibtex["number"] = metadata["publication_info"][0]["journal_issue"]
    except KeyError:
        pass

    try:
        bibtex["pages"] = metadata["publication_info"][0]["page_start"]
    except KeyError:
        pass

    try:
        bibtex["year"] = metadata["publication_info"][0]["year"]
    except KeyError:
        try:
            bibtex["year"] = metadata["preprint_date"][0:4]
            bibtex["month"] = str(int(metadata["preprint_date"][5:7]))
        except KeyError:
            pass

    # Format BibTeX entry
    s = "@{}{{{}".format(doctype, key)
    for field, value in bibtex.items():
        s += ",\n    {} = \"{}\"".format(field, value)
    s += "\n}\n"

    return s

def test_ads(): # test single ADS web scraping (both published articles and preprints)
    test_key = ["2016PhRvL.116f1102A","2016arXiv160203837T"]
    known_output= '@ARTICLE{2016PhRvL.116f1102A,\n   author = {{Abbott}, B.~P. and {Abbott}, R. and {Abbott}, T.~D. and {Abernathy}, M.~R. and \n\t{Acernese}, F. and {Ackley}, K. and {Adams}, C. and {Adams}, T. and \n\t{Addesso}, P. and {Adhikari}, R.~X. and et al.},\n    title = "{Observation of Gravitational Waves from a Binary Black Hole Merger}",\n  journal = {Physical Review Letters},\narchivePrefix = "arXiv",\n   eprint = {1602.03837},\n primaryClass = "gr-qc",\n     year = 2016,\n    month = feb,\n   volume = 116,\n   number = 6,\n      eid = {061102},\n    pages = {061102},\n      doi = {10.1103/PhysRevLett.116.061102},\n   adsurl = {http://adsabs.harvard.edu/abs/2016PhRvL.116f1102A},\n  adsnote = {Provided by the SAO/NASA Astrophysics Data System}\n}\n\n'
    assert [ads_citation(tk) == known_output for tk in test_key]

def test_inspire(): # test single INSPIRE web scraping
    test_key = "Abbott:2016blz"
    known_output = '@article{Abbott:2016blz,\n    author = "Abbott, B.P. and Abbott, R. and Abbott, T.D. and Abernathy, M.R. and Acernese, F. and others",\n    collaboration = "LIGO Scientific, Virgo",\n    title = "{Observation of Gravitational Waves from a Binary Black Hole Merger}",\n    eprint = "1602.03837",\n    archivePrefix = "arXiv",\n    primaryClass = "gr-qc",\n    doi = "10.1103/PhysRevLett.116.061102",\n    journal = "Phys.Rev.Lett.",\n    volume = "116",\n    number = "6",\n    year = "2016"\n}'
    assert inspire_citation(test_key, generate=True, max_num_authors=5) == known_output


def fillbib_tex(args):
    if args.bibtex is None:     # Get the name of the bibfile from the aux file
        basename = args.texfile[0].split('.tex')[0]
        auxfile = basename + '.aux'
        for line in open(auxfile,'r'):
            m = re.search(r'\\bibdata\{(.*)\}',line)   # match \citation{...}, collect the ... note that we escape \, {, and }
            if m:
                bibfile = list(filter(lambda x:x!=basename+'Notes', m.group(1).split(',')))[0]  # Remove that annyoing feature of revtex which creates a *Notes.bib bibfile. Note this is not solid if you want to handle multiple bib files.
        bibfile = bibfile + '.bib'

    else:    # Bibfile specified from argv
        basename = args.texfile[0].split('.tex')[0]
        auxfile = basename + '.aux'
        bibfile = args.bibtex.split('.bib')[0] + '.bib'


    # Get all citations from aux file. Citations will look like \citation{2004PhRvD..69j4017P,2004PhRvD..69j4017P}
    cites = set() # use a set (no repetitions)
    for line in open(auxfile,'r'):
        m = re.search(r'\\citation\{(.*)\}',line)   # find \citation{...}
        if m:
            cites.update(m.group(1).split(','))     # split by commas

    cites= cites.difference([
        'REVTEX41Control','apsrev41Control',
        'REVTEX42Control','apsrev42Control']) # Remove annoying entries of revtex

    print("Seek:", cites)

    # Check what you already have in the bib file
    haves = []
    if os.path.isfile(bibfile):
        for line in open(bibfile,'r'):
            m = re.search(r'@.*?\{(.*),',line)  # .*\{ means "any # of any char followed by {"; .*?\{ means "the shortest string matching any # of any char followed by {"
            if m:
                haves.append(m.group(1))
    print("Have:", haves)


    # Query ADS and INSPIRE
    bibtex = open(bibfile,'a')      # open for appending

    for c in cites:
        if c and c not in haves: # c is something and you don't have it already

            if not c[0].isalpha(): # The first charachter is a number: could be on ADS

                try:
                    bib = ads_citation(c)
                    bibtex.write(bib)
                    print("ADS Found:", c)
                except:
                    print("ADS Not found:", c)

            else: # The first charachter is not a number: could be on INSPIRE

                try:
                    bib = inspire_citation(c,
                        generate=args.generate,
                        max_num_authors=args.max_num_authors,
                        num_authors_short=args.num_authors_short,
                        journal_arXiv_fallback=args.journal_arXiv_fallback)
                    bibtex.write(bib)
                    print("INSPIRE Found:", c)
                except:
                    print("INSPIRE Not found:", c)

    bibtex.close()

def fillbib_list(args):
    for c in args.keys:
        if not c[0].isalpha():
            bib = ads_citation(c)
            if bib is None:
                sys.stderr.write("ADS Not Found: {}\n".format(c))
            else:
                print(bib)
        else:
            bib = inspire_citation(c,
                    generate=args.generate,
                    max_num_authors=args.max_num_authors,
                    num_authors_short=args.num_authors_short,
                    journal_arXiv_fallback=args.journal_arXiv_fallback)
            if bib is None:
                sys.stderr.write("INSPIRE Not Found: {}\n".format(c))
            else:
                print(bib)

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--generate", action="store_true",
            help="Generate the BibTeX entries from the metadata "
                "(this is useful to customize the generated BiBTeX file)")
    parser.add_argument("--journal_arXiv_fallback", dest="journal_arXiv_fallback", action="store_true",
            help="Set the journal entry to be arXiv for unpublished preprints "
                "(iNSPIRE entries only, requres --generate)")
    parser.add_argument("--max-num-authors", dest="max_num_authors", type=int,
            help="Include at most this many authors for each bibtex entry"
                "(iNSPIRE entries only, requres --generate)")
    parser.add_argument("--num-authors-short", type=int,
            help="Number of authors to list if the number of authors is larger than max_num_authors"
                "(iNSPIRE entries only, defaults to max-num-authors, requres --generate)")
    subparsers = parser.add_subparsers(help="Subcommands")

    parser_tex = subparsers.add_parser("tex", help="Create a bibliography for a tex document")
    parser_tex.add_argument("--bibtex", help="The BiBTeX file to use (if not specified we try to find out)")
    parser_tex.add_argument("texfile", nargs=1, help="The (La)TeX file to process")
    parser_tex.set_defaults(func=fillbib_tex)

    parser_list = subparsers.add_parser("list", help="Create a bibliography given a list of ADS/iNSPIRE keys")
    parser_list.add_argument("keys", nargs="+", help="ADS/iNSPIRE keys to fetch")
    parser_list.set_defaults(func=fillbib_list)

    args = parser.parse_args()
    try:
        args.func(args)
    except:
        parser.print_usage()


==> fillbib.py <==
#!/usr/bin/env python

'''
Query the ADS and INSPIRE databases to collect the citations used in a LaTeX file into a BibTeX file

Idea and main implementation is taken by Michele Vallisneri, see http://www.vallis.org/salon/summary-2.html
I changed the script to avoid the requests module, and added the INSPIRE database part.

Usage:
python fillbib.py <tex_file> <bib_file>. If <bib_file> is absent, it will try to guess it from the aux file"

'''
from __future__ import absolute_import, print_function
import argparse
import sys, os, re, html
import json

if sys.version_info.major>=3:
    import urllib.request as urllib
else:
    import urllib


def ads_citation(c): # download single ADS citation
    #f= urllib.urlopen("http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+c+"&data_type=BIBTEX&db_key=AST&nocookieset=1")
    #print("http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+c+"&data_type=BIBTEX&db_key=AST&nocookieset=1")
    f= urllib.urlopen("https://ui.adsabs.harvard.edu/abs/"+c+"/exportcitation")

    bib = f.read()
    f.close()
    if sys.version_info.major>=3:
        bib=bib.decode()
    bib = "@"+list(filter(lambda x:'adsnote' in x, bib.split("@")))[0].split("</textarea>")[0]
    bib=html.unescape(bib)

    if 'arXiv' in c: # Take care of preprint on ADS
        bib = bib.split("{")[0]+"{"+c+","+",".join(bib.split(",")[1:])
        return bib

    elif bib.split("{")[1].split(',')[0] == c: # Check you got what you where looking for
        return bib
    else:
        return None

def inspire_citation(key,
        generate=False,
        max_num_authors=None,
        num_authors_short=None,
        journal_arXiv_fallback=False):
    """
    Generate a custom BiBTeX entry

    * generate
        if True we generate the BibTeX rather than using the default from iNSPIRE
    * max_num_authors
        maximum number of authors to include (all of them if None)
    * num_authors_short
        number of authors to include if the number of authors is longer than max_num_authors
        if not specified, this defaults to max_num_authors
    * journal_arXiv_fallback
        use arXiv:eprint as the journal field if no journal is found
    """
    request = 'https://inspirehep.net/api/literature?q=' + key
    data = json.loads(urllib.urlopen(request).read())
    if data['hits']['total'] != 1:
        return None
    if not generate:
        bib = urllib.urlopen(data['hits']['hits'][0]['links']['bibtex']).read()
        inspire_key = data['hits']['hits'][0]['metadata']['texkeys'][0]
        if sys.version_info.major >= 3:
            return bib.decode().replace(inspire_key, key)
        else:
            return bib.replace(inspire_key, key)
    metadata = data['hits']['hits'][0]['metadata']

    doctype = "article" # metadata["document_type"][0]

    # BibTeX entry as a dictionary
    bibtex = {}

    # Find all authors
    if "authors" in metadata:
        num_authors = len(metadata["authors"])
        if max_num_authors is not None and num_authors > max_num_authors:
            short_author_list = True
            if num_authors_short is None:
                num_authors_short = max_num_authors
        else:
            short_author_list = False
        author_list = []
        for idx, author in enumerate(metadata['authors']):
            if short_author_list and idx >= num_authors_short:
                author_list.append("others")
                break
            author_list.append(author['full_name'])
        bibtex['author'] = " and ".join(author_list)

    # Find all collaborations
    if "collaborations" in metadata:
        collab_list = []
        for collab in metadata["collaborations"]:
            collab_list.append(collab["value"])
        bibtex["collaboration"] = ", ".join(collab_list)

    try:
        bibtex["title"] = "{" + metadata["titles"][0]["title"] + "}"
    except KeyError:
        pass

    try:
        bibtex["eprint"] = metadata["arxiv_eprints"][0]["value"]
        bibtex["archivePrefix"] = "arXiv"
        bibtex["primaryClass"] = metadata["arxiv_eprints"][0]["categories"][0]
    except KeyError:
        pass

    try:
        bibtex["doi"] = metadata["dois"][0]["value"]
    except KeyError:
        pass

    try:
        bibtex["journal"] = metadata["publication_info"][0]["journal_title"]
    except KeyError:
        if journal_arXiv_fallback:
            bibtex["journal"] = "arXiv:" + bibtex["eprint"]
        pass

    try:
        bibtex["volume"] = metadata["publication_info"][0]["journal_volume"]
    except KeyError:
        pass

    try:
        bibtex["number"] = metadata["publication_info"][0]["journal_issue"]
    except KeyError:
        pass

    try:
        bibtex["pages"] = metadata["publication_info"][0]["page_start"]
    except KeyError:
        pass

    try:
        bibtex["year"] = metadata["publication_info"][0]["year"]
    except KeyError:
        try:
            bibtex["year"] = metadata["preprint_date"][0:4]
            bibtex["month"] = str(int(metadata["preprint_date"][5:7]))
        except KeyError:
            pass

    # Format BibTeX entry
    s = "@{}{{{}".format(doctype, key)
    for field, value in bibtex.items():
        s += ",\n    {} = \"{}\"".format(field, value)
    s += "\n}\n"

    return s

def test_ads(): # test single ADS web scraping (both published articles and preprints)
    test_key = ["2016PhRvL.116f1102A","2016arXiv160203837T"]
    known_output= '@ARTICLE{2016PhRvL.116f1102A,\n   author = {{Abbott}, B.~P. and {Abbott}, R. and {Abbott}, T.~D. and {Abernathy}, M.~R. and \n\t{Acernese}, F. and {Ackley}, K. and {Adams}, C. and {Adams}, T. and \n\t{Addesso}, P. and {Adhikari}, R.~X. and et al.},\n    title = "{Observation of Gravitational Waves from a Binary Black Hole Merger}",\n  journal = {Physical Review Letters},\narchivePrefix = "arXiv",\n   eprint = {1602.03837},\n primaryClass = "gr-qc",\n     year = 2016,\n    month = feb,\n   volume = 116,\n   number = 6,\n      eid = {061102},\n    pages = {061102},\n      doi = {10.1103/PhysRevLett.116.061102},\n   adsurl = {http://adsabs.harvard.edu/abs/2016PhRvL.116f1102A},\n  adsnote = {Provided by the SAO/NASA Astrophysics Data System}\n}\n\n'
    assert [ads_citation(tk) == known_output for tk in test_key]

def test_inspire(): # test single INSPIRE web scraping
    test_key = "Abbott:2016blz"
    known_output = '@article{Abbott:2016blz,\n    author = "Abbott, B.P. and Abbott, R. and Abbott, T.D. and Abernathy, M.R. and Acernese, F. and others",\n    collaboration = "LIGO Scientific, Virgo",\n    title = "{Observation of Gravitational Waves from a Binary Black Hole Merger}",\n    eprint = "1602.03837",\n    archivePrefix = "arXiv",\n    primaryClass = "gr-qc",\n    doi = "10.1103/PhysRevLett.116.061102",\n    journal = "Phys.Rev.Lett.",\n    volume = "116",\n    number = "6",\n    year = "2016"\n}'
    assert inspire_citation(test_key, generate=True, max_num_authors=5) == known_output


def fillbib_tex(args):
    if args.bibtex is None:     # Get the name of the bibfile from the aux file
        basename = args.texfile[0].split('.tex')[0]
        auxfile = basename + '.aux'
        for line in open(auxfile,'r'):
            m = re.search(r'\\bibdata\{(.*)\}',line)   # match \citation{...}, collect the ... note that we escape \, {, and }
            if m:
                bibfile = list(filter(lambda x:x!=basename+'Notes', m.group(1).split(',')))[0]  # Remove that annyoing feature of revtex which creates a *Notes.bib bibfile. Note this is not solid if you want to handle multiple bib files.
        bibfile = bibfile + '.bib'

    else:    # Bibfile specified from argv
        basename = args.texfile[0].split('.tex')[0]
        auxfile = basename + '.aux'
        bibfile = args.bibtex.split('.bib')[0] + '.bib'


    # Get all citations from aux file. Citations will look like \citation{2004PhRvD..69j4017P,2004PhRvD..69j4017P}
    cites = set() # use a set (no repetitions)
    for line in open(auxfile,'r'):
        m = re.search(r'\\citation\{(.*)\}',line)   # find \citation{...}
        if m:
            cites.update(m.group(1).split(','))     # split by commas

    cites= cites.difference([
        'REVTEX41Control','apsrev41Control',
        'REVTEX42Control','apsrev42Control']) # Remove annoying entries of revtex

    print("Seek:", cites)

    # Check what you already have in the bib file
    haves = []
    if os.path.isfile(bibfile):
        for line in open(bibfile,'r'):
            m = re.search(r'@.*?\{(.*),',line)  # .*\{ means "any # of any char followed by {"; .*?\{ means "the shortest string matching any # of any char followed by {"
            if m:
                haves.append(m.group(1))
    print("Have:", haves)


    # Query ADS and INSPIRE
    bibtex = open(bibfile,'a')      # open for appending

    for c in cites:
        if c and c not in haves: # c is something and you don't have it already

            if not c[0].isalpha(): # The first charachter is a number: could be on ADS

                try:
                    bib = ads_citation(c)
                    bibtex.write(bib)
                    print("ADS Found:", c)
                except:
                    print("ADS Not found:", c)

            else: # The first charachter is not a number: could be on INSPIRE

                try:
                    bib = inspire_citation(c,
                        generate=args.generate,
                        max_num_authors=args.max_num_authors,
                        num_authors_short=args.num_authors_short,
                        journal_arXiv_fallback=args.journal_arXiv_fallback)
                    bibtex.write(bib)
                    print("INSPIRE Found:", c)
                except:
                    print("INSPIRE Not found:", c)

    bibtex.close()

def fillbib_list(args):
    for c in args.keys:
        if not c[0].isalpha():
            bib = ads_citation(c)
            if bib is None:
                sys.stderr.write("ADS Not Found: {}\n".format(c))
            else:
                print(bib)
        else:
            bib = inspire_citation(c,
                    generate=args.generate,
                    max_num_authors=args.max_num_authors,
                    num_authors_short=args.num_authors_short,
                    journal_arXiv_fallback=args.journal_arXiv_fallback)
            if bib is None:
                sys.stderr.write("INSPIRE Not Found: {}\n".format(c))
            else:
                print(bib)

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--generate", action="store_true",
            help="Generate the BibTeX entries from the metadata "
                "(this is useful to customize the generated BiBTeX file)")
    parser.add_argument("--journal_arXiv_fallback", dest="journal_arXiv_fallback", action="store_true",
            help="Set the journal entry to be arXiv for unpublished preprints "
                "(iNSPIRE entries only, requres --generate)")
    parser.add_argument("--max-num-authors", dest="max_num_authors", type=int,
            help="Include at most this many authors for each bibtex entry"
                "(iNSPIRE entries only, requres --generate)")
    parser.add_argument("--num-authors-short", type=int,
            help="Number of authors to list if the number of authors is larger than max_num_authors"
                "(iNSPIRE entries only, defaults to max-num-authors, requres --generate)")
    subparsers = parser.add_subparsers(help="Subcommands")

    parser_tex = subparsers.add_parser("tex", help="Create a bibliography for a tex document")
    parser_tex.add_argument("--bibtex", help="The BiBTeX file to use (if not specified we try to find out)")
    parser_tex.add_argument("texfile", nargs=1, help="The (La)TeX file to process")
    parser_tex.set_defaults(func=fillbib_tex)

    parser_list = subparsers.add_parser("list", help="Create a bibliography given a list of ADS/iNSPIRE keys")
    parser_list.add_argument("keys", nargs="+", help="ADS/iNSPIRE keys to fetch")
    parser_list.set_defaults(func=fillbib_list)

    args = parser.parse_args()
    try:
        args.func(args)
    except:
        parser.print_usage()

